Spatial Interpolants

We propose Splinter, a new technique for proving properties of heap-manipulating programs that marries (1) a new separation logic-based analysis for heap reasoning with (2) an interpolation-based technique for refining heap-shape invariants with data invariants. Splinter is property directed, precise, and produces counterexample traces when a property does not hold. Using the novel notion of spatial interpolants modulo theories, Splinter can infer complex invariants over general recursive predicates, e.g., of the form all elements in a linked list are even or a binary tree is sorted. Furthermore, we treat interpolation as a black box, which gives us the freedom to encode data manipulation in any suitable theory for a given program (e.g., bit vectors, arrays, or linear arithmetic), so that our technique immediately benefits from any future advances in SMT solving and interpolation.

==> bst.c <==
typedef struct _T {
  int d;
  struct _T * l;
  struct _T * r;
} T, *PT;

// check binary search tree property along an arbitrary branch
void check(PT t) {
  int a = INT_MIN;
  int b = INT_MAX;
  while( t != NULL ) {
    assert( a <= t->d && t->d <= b );
    if( nondet() ) {
      t = t->l;
      b = t->d - 1;
    } else {
      t = t->r;
      a = t->d + 1;
    }
  }
}

PT mk_leaf(int d) {
  PT t = malloc(sizeof(T));
  t->d = d;
  t->l = NULL;
  t->r = NULL;
  return t;
}

PT insert(PT t0, int d) {
  PT t = t0;
  if( t == NULL ) {
    t = mk_leaf(d);
  } else {
    while( 1 ) {
      if( d < t->d ) {
	if( t->l != NULL ) {
	  t = t->l;
	  continue;
	} else {
	  t->l = mk_leaf(d);
	}
      } else if( d > t->d ) {
	if( t->r != NULL ) {
	  t = t->r;
	  continue;
	} else {
	  t->r = mk_leaf(d);
	}
      }
      break;
    }
    t = t0;
  }
  return t;
}

void main() {
  PT t;
  // construct a binary search tree rooted at t
  check(t);		// check binary search tree property along an arbitrary branch
  insert(t, nondet());	// insert an arbitrary datum
  check(t);		// check binary search tree property along an arbitrary branch
}

